Finite Mass Response to Vanishing Perturbations at Cauchy Horizons

Smooth transverse perturbations with vanishing $L^p$ norm, for fixed finite $p\ge4$, can leave a finite positive mass increment at a Cauchy horizon. We prove this at a critical surface-gravity relation in the spherical Einstein--Maxwell--scalar system with positive cosmological constant. Each solution has bounded mass and local finite-energy weak extensions. The response escapes every fixed time window. An analytic law determines its delay and duration, and resolves enhancement or cancellation for overlapping packets.

==> anc/README.md <==
# Figure sources

The figures evaluate analytic profiles and depict a local characteristic
region. They contain no numerical evolution of the nonlinear field equations.

The editable schematic is `figures/penrose.svg`; `figures/spacetime.svg`
contains the composed schematic and envelope density. The plotting and
export scripts are in `tools/`. Both publication PDFs use Latin Modern
text and mathematics typeset by pdfLaTeX.

To regenerate the figures, install Python with NumPy, SciPy, Matplotlib,
and PyMuPDF, plus a TeX distribution and Inkscape. In the arXiv source
archive, change into `anc/` and run:

```text
python tools/figure.py
python tools/diagram.py
python -m unittest discover -s tools -p "test_letter_*.py"
```

The executables must be on `PATH`. Alternatively, pass `--tex-bin` to
either script with the directory containing pdfLaTeX, and pass
`--inkscape-bin` to `diagram.py` with the Inkscape executable. The
environment variables `TEX_BIN` and `INKSCAPE_BIN` provide the same
configuration. The scripts write regenerated assets under `figures/`.

The manuscript uses prebuilt vector PDFs in its top-level `figures/`
directory, so its compilation does not require these plotting tools.


==> anc/tools/diagram.py <==
"""Compose the Penrose SVG and density; typeset labels with Latin Modern."""
import argparse
import hashlib
import json
import os
import shutil
import subprocess
import xml.etree.ElementTree as ET
from pathlib import Path

import fitz
import numpy as np

from figure import COLORS, INDICES, density, destination
from figure_fonts import PREAMBLE, configure_tex

SVG = "http://www.w3.org/2000/svg"
ET.register_namespace("", SVG)

TEX_LABELS = {
    "time-label": r"$T$", "space-label": r"$X$",
    "cutoff-label": r"$u=U$", "horizon-label": r"$\mathcal{CH}:\ v=\infty$",
    "tail-label": r"$u=0,\ h(v)>0$", "incoming-label": r"$v=0$",
    "observer-label": r"$u_{\mathrm{obs}}$", "packet-label": r"$f_n$",
    "origin-label": r"$(0,0)$", "corner-label": r"$(0,\infty)$",
    "panel-a": "(a)", "panel-b": "(b)",
    "density-unit": r"$L_*B_n^2/E$", "log-coordinate": r"$t/L_*$",
    **{f"legend-{n}": f"$n={n}$" for n in INDICES},
}


def make_svg(path, panel=None):
    root = ET.Element(f"{{{SVG}}}svg", {"width": "170mm", "height": "68mm", "viewBox": "0 0 680 272"})
    def add(tag, parent=root, **attrs):
        return ET.SubElement(parent, f"{{{SVG}}}{tag}", {k.replace("_", "-"): str(v) for k, v in attrs.items()})
    def line(x1, y1, x2, y2, **attrs):
        return add("line", x1=x1, y1=y1, x2=x2, y2=y2, stroke="#444444", stroke_width=1.2, **attrs)
    def label(name, x, y, text, **attrs):
        node = add("text", id=name, x=x, y=y, font_family="Cambria Math", font_size=12.7, fill="#111111", **attrs)
        node.text = text
        return node
    add("rect", x=0, y=0, width=680, height=272, fill="#ffffff")
    geometry = ET.parse(panel or destination() / "penrose.svg").getroot()
    geometry.attrib.update({"id": "penrose-panel", "x": "0", "y": "0",
                            "width": "340", "height": "272"})
    root.append(geometry)
    label("panel-a", 8, 18, "(a)", font_weight="bold")
    label("panel-b", 350, 18, "(b)", font_weight="bold")
    left, right, top, bottom = 407, 663, 72, 202
    def xy(x, y):
        return left+(right-left)*x/8.5, bottom-(bottom-top)*y/3.7
    for tick in (0, 1, 2, 3):
        _, yy = xy(0, tick)
        if tick:
            add("line", x1=left, y1=yy, x2=right, y2=yy, stroke="#dddddd", stroke_width=.6)
        line(left-3, yy, left, yy)
        label(f"density-y-{tick}", left-19, yy+4, str(tick))
    for tick in (0, 2, 4, 6, 8):
        xx, _ = xy(tick, 0)
        line(xx, bottom, xx, bottom+3)
        label(f"density-x-{tick}", xx-3, bottom+20, str(tick))
    line(left, top, left, bottom)
    line(left, bottom, right, bottom)
    unit = label("density-unit", left+7, 47, "L", font_style="italic")
    add("tspan", parent=unit, dy=3, font_size=9).text = "*"
    add("tspan", parent=unit, dy=-3).text = "B"
    add("tspan", parent=unit, dy=3, font_size=9).text = "n"
    add("tspan", parent=unit, dx=-5, dy=-9, font_size=9).text = "2"
    add("tspan", parent=unit, dy=6).text = "/E"
    coordinate = label("log-coordinate", 516, 248, "t/L", font_style="italic")
    add("tspan", parent=coordinate, dy=3, font_size=9).text = "*"
    for n, color, dash, legend_x in zip(INDICES, COLORS, (None, "6 3", "7 3 1 3"), (495, 553, 611)):
        coords = [xy(x, density(x, n)) for x in np.linspace(n, 2*n, 801)]
        attrs = {"stroke_dasharray": dash} if dash else {}
        add("path", id=f"density-{n}", d="M "+" L ".join(f"{x:.4f},{y:.4f}" for x, y in coords),
            fill="none", stroke=color, stroke_width=2.1, **attrs)
        add("line", x1=legend_x, y1=43, x2=legend_x+15, y2=43,
            stroke=color, stroke_width=2.1, **attrs)
        legend = label(f"legend-{n}", legend_x+18, 47, "n", font_style="italic")
        add("tspan", parent=legend, font_style="normal").text = f" = {n}"
    # Indenting mixed SVG text inserts visible spaces into mathematical labels.
    ET.ElementTree(root).write(path, encoding="utf-8", xml_declaration=True)


def tex_svg(source, target):
    """Use TeX only for labels; preserve every geometric and curve element."""
    tree = ET.parse(source)
    for node in tree.findall(f".//{{{SVG}}}text"):
        name = node.attrib["id"]
        value = TEX_LABELS.get(name, "".join(node.itertext()))
        if name.endswith("-label"):
            value = r"{\fontsize{9.5}{11.4}\selectfont " + value + "}"
        for child in list(node):
            node.remove(child)
        node.text = value
    tree.write(target, encoding="utf-8", xml_declaration=True)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--inkscape-bin", type=Path,
                        default=Path(os.environ.get("INKSCAPE_BIN") or shutil.which("inkscape") or "inkscape"))
    parser.add_argument("--tex-bin", type=Path)
    args = parser.parse_args()
    if not args.inkscape_bin.is_file():
        raise FileNotFoundError("Inkscape is required to regenerate this figure; use --inkscape-bin")
    pdflatex = configure_tex(args.tex_bin)
    dest = destination()
    dest.mkdir(parents=True, exist_ok=True)
    build = dest.parent / "build" / "diagram"
    build.mkdir(parents=True, exist_ok=True)
    svg = dest / "spacetime.svg"
    make_svg(svg)
    tex_svg(svg, build / "labels.svg")
    version = subprocess.check_output([str(args.inkscape_bin), "--version"], text=True).strip()
    command = [str(args.inkscape_bin), str(build / "labels.svg"), "--export-area-page",
               "--export-type=pdf", "--export-latex",
               "--export-filename="+str(build / "drawing.pdf")]
    wrapper = (r"\documentclass{article}" + "\n" + PREAMBLE + "\n" +
               r"\usepackage{graphicx,xcolor}" + "\n" +
               r"\usepackage[paperwidth=170mm,paperheight=68mm,margin=0pt]{geometry}" + "\n" +
               r"\pagestyle{empty}\setlength{\parindent}{0pt}" + "\n" +
               r"\begin{document}\fontsize{9}{10.8}\selectfont" + "\n" +
               r"\noindent\def\svgwidth{170mm}\input{drawing.pdf_tex}" + "\n" +
               r"\end{document}" + "\n")
    (build / "spacetime.tex").write_text(wrapper, encoding="utf-8")
    with (build / "commands.log").open("w", encoding="utf-8") as log:
        subprocess.run(command, cwd=build, stdout=log, stderr=subprocess.STDOUT,
                       check=True, timeout=180)
        subprocess.run([pdflatex, "-interaction=nonstopmode", "-halt-on-error", "spacetime.tex"],
                       cwd=build, stdout=log, stderr=subprocess.STDOUT, check=True, timeout=180)
    shutil.copy2(build / "spacetime.pdf", dest / "spacetime.pdf")
    with fitz.open(dest / "spacetime.pdf") as doc:
        assert len(doc) == 1
        doc[0].get_pixmap(matrix=fitz.Matrix(240/72, 240/72)).save(dest / "spacetime.png")
    report = {"kind": "local Penrose schematic and analytic envelope density",
              "inkscape_version": version, "export": "Inkscape geometry with pdfLaTeX labels",
              "fonts": "Latin Modern, matching the manuscript",
              "size_mm": [170, 68], "font_pt": {"geometry": 9.5, "density": 9},
              "panel_source": "penrose.svg", "density_indices": INDICES,
              "panel_sha256": hashlib.sha256((dest / "penrose.svg").read_bytes()).hexdigest(),
              "points_per_density": 801, "svg_sha256": hashlib.sha256(svg.read_bytes()).hexdigest()}
    (dest / "diagram_checks.json").write_text(json.dumps(report, indent=2)+"\n", encoding="utf-8")
    print(json.dumps(report))


if __name__ == "__main__":
    main()


==> anc/tools/figure.py <==
"""Analytic packet densities and cumulative profiles; no nonlinear evolution."""
import argparse
import json
import math
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import fitz
from scipy.integrate import quad
from scipy.optimize import brentq

from figure_fonts import PREAMBLE, configure_tex

WRITING = Path(__file__).resolve().parents[1]


def bump(y):
    """The original analytic bump, isolated from unrelated calculation modules."""
    if not math.isfinite(y):
        raise ValueError("Finite bump argument required")
    return math.exp(4 - 1 / (y * (1 - y))) if 0 < y < 1 else 0.0


def bump_moment(power):
    return quad(lambda y: bump(y)**power, 0, 1, epsabs=2e-12, epsrel=2e-12)[0]

M2 = float(bump_moment(2))
COLORS = ["#147D82", "#A64550", "#8A6915"]
STYLES = ["-", "--", "-."]
INDICES = [1, 2, 4]
SIZE = (170 / 25.4, 68 / 25.4)


def destination():
    paper = WRITING / "paper" if (WRITING / "paper").is_dir() else WRITING
    return paper / "figures"


def cumulative(y):
    if y <= 0:
        return 0.0
    if y >= 1:
        return 1.0
    return quad(lambda z: bump(z)**2, 0, y, epsabs=2e-12, epsrel=2e-12)[0] / M2


def density(x, n):
    if n <= 0:
        raise ValueError("Positive packet scale required")
    return bump((x - n) / n)**2 / (M2 * n)


def pair_integral(y, delta, sign, e1=1.0, e2=1.0):
    """Cumulative squared envelope with component energies e1 and e2."""
    if sign not in (-1, 1) or min(e1, e2) < 0:
        raise ValueError("Use sign +/-1 and nonnegative component energies")
    start, end = min(0.0, delta), min(y, max(1.0, delta + 1.0))
    if end <= start:
        return 0.0
    points = sorted({start, end} | {z for z in (0., 1., delta, delta + 1.) if start < z < end})
    def square(z):
        return (math.sqrt(e1) * bump(z) + sign * math.sqrt(e2) * bump(z - delta))**2 / M2
    return sum(quad(square, a, b, epsabs=2e-12, epsrel=2e-12)[0]
               for a, b in zip(points, points[1:]))


def main(texbin=None):
    configure_tex(texbin)
    plt.rcParams.update({"font.family": "serif", "font.size": 9,
                         "axes.labelsize": 9, "axes.spines.top": False,
                         "axes.spines.right": False, "text.usetex": True,
                         "pgf.texsystem": "pdflatex", "pgf.rcfonts": False,
                         "pgf.preamble": PREAMBLE,
                         "xtick.direction": "out", "ytick.direction": "out"})
    fig, axes = plt.subplots(1, 2, figsize=SIZE)
    fig.subplots_adjust(left=.09, right=.985, bottom=.22, top=.72, wspace=.36)
    x = np.linspace(0, 8.5, 1001)
    ax = axes[0]
    ax.axvspan(0, 3, color="0.93", zorder=0)
    ax.axvline(3, color="0.65", linewidth=.65, linestyle=":")
    for n, color, style in zip(INDICES, COLORS, STYLES):
        ax.plot(x, [cumulative((v-n)/n) for v in x], color=color,
                linestyle=style, linewidth=1.65, label=rf"$n={n}$")
    ax.set(xlim=(0, 8.5), ylim=(-.035, 1.07), xticks=[0, 2, 4, 6, 8], yticks=[0, .5, 1])
    ax.set_xlabel(r"$x=av/L_*$")
    ax.set_ylabel(r"$\Delta\varpi/\mathcal{A}_h$")
    ax = axes[1]
    y = np.linspace(-.1, 2.4, 1001)
    specs = [(1.25, 1, "#444444", "-", r"$\delta=1.25,\ +$"),
             (.25, 1, COLORS[0], "--", r"$\delta=0.25,\ +$"),
             (.25, -1, COLORS[1], "-.", r"$\delta=0.25,\ -$")]
    totals = {}
    for delta, sign, color, style, label in specs:
        ax.plot(y, [pair_integral(v, delta, sign)/2 for v in y], color=color,
                linestyle=style, linewidth=1.65, label=label)
        totals[f"{delta},{sign}"] = pair_integral(math.inf, delta, sign)/2
    ax.set(xlim=(-.1, 2.4), ylim=(-.05, 1.6), xticks=[0, .5, 1, 1.5, 2], yticks=[0, .5, 1, 1.5])
    ax.set_xlabel(r"$y=(av-t_n)/L_n$")
    ax.set_ylabel(r"$\Delta\varpi/(2E_0\Gamma_h)$")
    for ax, panel in zip(axes, "ab"):
        ax.legend(loc="lower center", bbox_to_anchor=(.5, 1.03), ncol=1, frameon=False,
                  handlelength=1.6, borderaxespad=0, labelspacing=.35)
        ax.text(-.12, 1.42, rf"\textbf{{({panel})}}", transform=ax.transAxes)
        ax.grid(axis="y", color="0.9", linewidth=.5)
    dest = destination()
    dest.mkdir(parents=True, exist_ok=True)
    fig.savefig(dest / "response.pdf", backend="pgf")
    with fitz.open(dest / "response.pdf") as doc:
        doc[0].get_pixmap(matrix=fitz.Matrix(240/72, 240/72)).save(dest / "response.png")
    plt.close(fig)
    report = {"kind": "analytic profile evaluation; no nonlinear simulation",
              "M2": M2, "F_half": cumulative(.5),
              "q10": brentq(lambda y: cumulative(y)-.1, 0, 1),
              "q90": brentq(lambda y: cumulative(y)-.9, 0, 1),
              "indices": INDICES, "fixed_window": [0, 3],
              "fonts": "pdfLaTeX Latin Modern, matching the manuscript",
              "pair_normalization": "2 E0 Gamma_h, common to all three curves",
              "pair_terminal_values": totals, "points_per_curve": len(x),
              "figure_size_inches": SIZE, "legend_columns": [1, 1]}
    assert abs(report["F_half"]-.5) < 1e-10
    assert abs(report["q10"]+report["q90"]-1) < 1e-10
    (dest / "profile_checks.json").write_text(json.dumps(report, indent=2)+"\n", encoding="utf-8")
    print(json.dumps(report))


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--tex-bin", type=Path)
    main(parser.parse_args().tex_bin)


==> anc/tools/figure_fonts.py <==
"""The manuscript's Latin Modern text and math for both figure exporters."""
import os
import shutil
from pathlib import Path

PREAMBLE = r"\usepackage[T1]{fontenc}\usepackage{lmodern}\usepackage{amsmath,amssymb}"


def configure_tex(texbin=None):
    texbin = texbin or os.environ.get("TEX_BIN")
    if texbin is None:
        found = shutil.which("pdflatex")
        if not found:
            raise FileNotFoundError("pdfLaTeX is required; add it to PATH or use --tex-bin")
        texbin = Path(found).parent
    texbin = Path(texbin)
    os.environ["PATH"] = str(texbin) + os.pathsep + os.environ.get("PATH", "")
    executable = shutil.which("pdflatex")
    if not executable:
        raise FileNotFoundError("pdfLaTeX is required; use --tex-bin")
    return executable


==> anc/tools/test_letter_figures.py <==
"""Geometry and publication-layout regressions for the Letter figures."""
import re
import tempfile
import unittest
import xml.etree.ElementTree as ET
from pathlib import Path

import fitz

from diagram import SVG, TEX_LABELS, make_svg, tex_svg
from figure import destination


def point(u, v):
    return 119 + 59*(v-u), 157 - 59*(u+v)


class LetterFigureTests(unittest.TestCase):
    def setUp(self):
        self.panel = ET.parse(destination() / "penrose.svg")

    def test_null_segments_follow_one_coordinate_map(self):
        segments = {
            "local-cutoff": ((1, 0), (1, 1)),
            "cauchy-horizon": ((1, 1), (0, 1)),
            "incoming-surface": ((0, 0), (1, 0)),
            "common-tail": ((0, 0), (0, 1)),
            "input-support": ((.14, 0), (.32, 0)),
            "observation-ray": ((.58, 0), (.58, 1)),
            "observation-direction": ((.58, .45), (.58, .62)),
        }
        for name, (start, end) in segments.items():
            node = self.panel.find(f".//*[@id='{name}']")
            actual = list(map(float, re.findall(r"-?\d+(?:\.\d+)?", node.attrib["d"])))
            self.assertEqual(len(actual), 4, msg=name)
            for a, b in zip(actual, (*point(*start), *point(*end))):
                self.assertAlmostEqual(a, b, places=7, msg=name)
            x1, y1, x2, y2 = actual
            self.assertAlmostEqual(abs(x2-x1), abs(y2-y1), msg=name)
        self.assertLess(point(.58, 1)[1], point(.58, 0)[1])
        cutoff = self.panel.find(".//*[@id='cutoff-label']")
        self.assertEqual("".join(cutoff.itertext()), "u = U")

    def test_initial_and_excluded_corners(self):
        for name, coords in [("initial-corner", (0, 0)), ("excluded-corner", (0, 1))]:
            node = self.panel.find(f".//*[@id='{name}']")
            actual = float(node.attrib["cx"]), float(node.attrib["cy"])
            self.assertEqual(actual, point(*coords))
        self.assertEqual(self.panel.find(".//*[@id='excluded-corner']").attrib["fill"], "white")
        self.assertEqual(self.panel.find(".//*[@id='initial-corner']").attrib["fill"], "#222222")

    def test_composition_preserves_editable_panel_and_label_spacing(self):
        with tempfile.TemporaryDirectory() as folder:
            output = Path(folder) / "spacetime.svg"
            make_svg(output)
            root = ET.parse(output)
        self.assertFalse(root.findall(f".//{{{SVG}}}image"))
        for node in self.panel.findall(f".//{{{SVG}}}text"):
            composed = root.find(f".//*[@id='{node.attrib['id']}']")
            self.assertEqual("".join(composed.itertext()), "".join(node.itertext()))
        self.assertEqual("".join(root.find(".//*[@id='packet-label']").itertext()), "fn")
        self.assertEqual("".join(root.find(".//*[@id='observer-label']").itertext()), "uobs")
        self.assertEqual(root.getroot().attrib["width"], "170mm")
        self.assertEqual(root.getroot().attrib["height"], "68mm")

    def test_response_legends_share_three_vertical_rows(self):
        with fitz.open(destination() / "response.pdf") as doc:
            labels = []
            for block in doc[0].get_text("dict")["blocks"]:
                for line in block.get("lines", []):
                    value = "".join(span["text"] for span in line["spans"]).replace(" ", "")
                    labels.append((fitz.Rect(line["bbox"]), value))
        single = [rect for rect, value in labels if value in {"n=1", "n=2", "n=4"}]
        paired = [rect for rect, value in labels if value.startswith("\u03b4=")]
        for group in (single, paired):
            self.assertEqual(len(group), 3)
            self.assertLess(max(r.x0 for r in group)-min(r.x0 for r in group), .1)
            self.assertGreater(group[1].y0-group[0].y1, 0)
            self.assertGreater(group[2].y0-group[1].y1, 0)
        for a, b in zip(single, paired):
            self.assertAlmostEqual((a.y0+a.y1)/2, (b.y0+b.y1)/2, delta=1)

    def test_tex_export_changes_only_text_nodes(self):
        with tempfile.TemporaryDirectory() as folder:
            source, target = Path(folder)/"source.svg", Path(folder)/"labels.svg"
            make_svg(source)
            tex_svg(source, target)
            a, b = ET.parse(source), ET.parse(target)
        for tag in ("svg", "path", "line", "rect", "circle", "marker"):
            self.assertEqual([n.attrib for n in a.iter(f"{{{SVG}}}{tag}")],
                             [n.attrib for n in b.iter(f"{{{SVG}}}{tag}")])
        for name, value in TEX_LABELS.items():
            self.assertIn(value, b.find(f".//*[@id='{name}']").text)

    def test_figures_embed_only_latin_modern_fonts(self):
        for name in ("spacetime", "response"):
            with fitz.open(destination()/f"{name}.pdf") as doc:
                fonts = doc[0].get_fonts(full=True)
                self.assertTrue(fonts)
                for font in fonts:
                    self.assertNotEqual(font[2], "Type3")
                    self.assertTrue(font[3].split("+")[-1].startswith("LM"), font)
                    self.assertTrue(doc.extract_font(font[0])[3], font)


if __name__ == "__main__":
    unittest.main()


==> anc/tools/test_letter_profiles.py <==
"""Independent quadrature checks of the analytic figures and packet algebra."""
import math
import unittest

import numpy as np
from scipy.integrate import quad

from figure import M2, cumulative, density, pair_integral


def psi(x):
    return math.exp(4 - 1/(x*(1-x))) if 0 < x < 1 else 0.


def psi_prime(x):
    return psi(x)*(1-2*x)/(x*(1-x))**2 if 0 < x < 1 else 0.


def integrate(fun, a, b):
    return quad(fun, a, b, epsabs=2e-10, epsrel=2e-10, limit=150)[0]


class LetterProfilesTests(unittest.TestCase):
    def test_bump_normalization_and_symmetry(self):
        self.assertAlmostEqual(M2, integrate(lambda x: psi(x)**2, 0, 1), places=12)
        for y in np.linspace(0, 1, 11):
            self.assertAlmostEqual(cumulative(y)+cumulative(1-y), 1, places=11)
        self.assertEqual(cumulative(-1), 0)
        self.assertEqual(cumulative(2), 1)

    def test_each_density_has_unit_area(self):
        for n in [1, 2, 4, 8]:
            self.assertAlmostEqual(integrate(lambda x: density(x, n), n, 2*n), 1, places=11)

    def test_physical_norm_scales_with_width(self):
        for p in [4, 5.5, 8]:
            b = 1-1/p
            values = []
            for n in [1, 2, 4]:
                lo, hi = math.exp(-2*n), math.exp(-n)
                def power(u):
                    f = b*u**(-1/p)*psi((math.log(1/u)-n)/n)/math.sqrt(M2*n)
                    return abs(f)**p
                values.append(integrate(power, lo, hi)**(1/p))
            for n, value in zip([1, 2, 4], values):
                self.assertAlmostEqual(value/values[0], n**(1/p-.5), places=9)

    def test_fixed_window_and_terminal_limit(self):
        for n in [1, 2, 4, 8]:
            self.assertEqual(cumulative((3*n-n)/n), 1)
        for n in [4, 8, 16]:
            self.assertTrue(all(cumulative((x-n)/n) == 0 for x in np.linspace(0, 3, 31)))
        self.assertEqual(cumulative((3-1)/1), 1)

    def test_pair_square_equals_self_and_cross_terms(self):
        for delta in [-.2, 0, .25, 1, 1.25]:
            for sign in [-1, 1]:
                for e1, e2 in [(1, 1), (.3, 2), (0, 1), (0, 0)]:
                    for y in [-1, .4, 1.1, 3]:
                        lo, hi = max(0, delta), min(y, 1, delta+1)
                        cross = integrate(lambda z: psi(z)*psi(z-delta), lo, hi)/M2 if hi > lo else 0.
                        expected = e1*cumulative(y)+e2*cumulative(y-delta)+2*sign*math.sqrt(e1*e2)*cross
                        self.assertAlmostEqual(pair_integral(y, delta, sign, e1, e2), expected, places=10)

    def test_separated_and_touching_supports(self):
        for delta in [1, 1.25, 3]:
            for sign in [-1, 1]:
                self.assertAlmostEqual(pair_integral(math.inf, delta, sign), 2, places=11)
        self.assertAlmostEqual(pair_integral(1.1, 1.25, 1), 1, places=11)

    def test_complete_overlap(self):
        for y in np.linspace(0, 1, 21):
            self.assertAlmostEqual(pair_integral(y, 0, 1), 4*cumulative(y), places=11)
            self.assertEqual(pair_integral(y, 0, -1), 0)
        self.assertAlmostEqual(pair_integral(math.inf, 0, -1, 1, 4), 1, places=11)

    def test_common_normalization_retains_terminal_differences(self):
        plus = pair_integral(math.inf, .25, 1)/2
        minus = pair_integral(math.inf, .25, -1)/2
        self.assertGreater(plus, 1)
        self.assertLess(minus, 1)
        self.assertAlmostEqual(plus+minus, 2, places=11)

    def test_leading_cumulative_is_nonnegative_and_nondecreasing(self):
        for delta, sign in [(1.25, 1), (.25, 1), (.25, -1), (0, -1)]:
            values = [pair_integral(y, delta, sign) for y in np.linspace(-.2, 2.5, 101)]
            self.assertGreaterEqual(min(values), 0)
            self.assertGreaterEqual(min(np.diff(values)), -1e-11)

    def test_finite_primitive_energy_converges_on_physical_half_line(self):
        # Integrate the exponential average directly, then its squared norm.
        # The exact exponential left tail is integrated only down to tau_*=0.
        b = .75
        for delta, sign in [(1.25, 1), (.25, 1), (.25, -1), (0, -1)]:
            target = pair_integral(math.inf, delta, sign)
            gaps = []
            for width in [4., 16.]:
                start, end = width, width*(2+delta)
                def envelope(t):
                    return (psi((t-start)/width)+sign*psi((t-start)/width-delta))/math.sqrt(M2*width)
                edges = sorted({start, start+width, start+delta*width, end})
                def average(t):
                    cuts = sorted({t, end} | {z for z in edges if t < z < end})
                    return sum(integrate(lambda x: b*math.exp(-b*(x-t))*envelope(x), a, c)
                               for a, c in zip(cuts, cuts[1:]))
                head = average(start)**2*(-math.expm1(-2*b*start))/(2*b)
                energy = head + sum(integrate(lambda t: average(t)**2, a, c)
                                    for a, c in zip(edges, edges[1:]))
                gaps.append(target-energy)
                self.assertGreaterEqual(target-energy, -2e-9)
                # Use sorted breakpoints also when the two supports are separated.
                cuts = sorted({0, delta, 1, 1+delta})
                derivative = sum(integrate(lambda z: (psi_prime(z)+sign*psi_prime(z-delta))**2,
                                           a, c) for a, c in zip(cuts, cuts[1:]))
                bound = derivative/(M2*b*b*width*width)+math.exp(-2*b*start)
                self.assertLessEqual(target-energy, bound+2e-9)
            if target:
                self.assertLess(gaps[1], gaps[0])
            else:
                self.assertEqual(gaps, [0, 0])

    def test_invalid_parameters(self):
        with self.assertRaises(ValueError):
            density(1, 0)
        with self.assertRaises(ValueError):
            pair_integral(1, .25, 0)
        with self.assertRaises(ValueError):
            pair_integral(1, .25, 1, -1, 1)


if __name__ == "__main__":
    unittest.main()

